$H^2(\Omega)$ A Priori Error Bounds for Boundary-Adapted PINNs Solving Elliptic Dirichlet Problems

We study the numerical resolution of uniformly elliptic Dirichlet boundary value problems (BVPs) by minimization of the PDE residual over a hypothesis space of Neural Networks made to satisfy exactly the boundary conditions through multiplication by a user-defined \emph{distance-to-boundary approximation} $\rho$. While an $L^2(\partial\Omega)$ boundary penalty cannot generally guarantee $H^2(\Omega)$ error control, we show that exact enforcement can, provided $\rho$ is chosen appropriately. More precisely, we identify a sharp sufficient condition on $\rho$ preserving the regularity needed for $H^2(\Omega)$ error control, provide practical constructions of such $\rho$ for general smooth domains $\Omega$, and refer to the resulting networks as \emph{boundary-adapted}. For boundary-adapted Rectified Quadratic Unit (ReQU) and hyperbolic tangent (tanh) networks, we then derive explicit high-probability $H^2(\Omega)$ convergence rates by combining approximation-theoretic and statistical-learning arguments, making explicit the dependence on $\rho$. Numerical experiments support our theoretical results, showing that appropriate choices of $\rho$ improve accuracy and convergence, while poorly chosen distance functions can substantially degrade the solution. Our proof also yields new VC-dimension bounds for hypothesis spaces of higher-order derivatives of ReQU and tanh networks, together with new approximation bounds for shallow ReQU networks in higher-order Sobolev norms, all of which are of important independent interest.

==> numerical_experiments/OU_2D/recolor_error_pngs.py <==
"""Approximate shared-scale OU error maps from the five saved raster figures.

The source figures use discrete color bands.  Their colorbars provide the
pixel-color lookup, while the printed upper tick and its image position
calibrate each lookup in error units.  Values within one original color band
cannot be recovered.  This script is for visual comparison, not error metrics.
"""

from __future__ import annotations

import hashlib
import json
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from PIL import Image
from scipy.spatial import cKDTree


ROOT = Path(__file__).resolve().parent
ORIGINALS = ROOT / "original_error_pngs"
RECORD_DIR = ROOT / "shared_scale"
SHARED_MAX = 16.0
BAR_FIRST_ROW = 33
BAR_BOTTOM_ROW = 456  # The bottom border is the zero tick.

# Data-axes crop: left, top, exclusive right, exclusive bottom.
# The bar position and highest printed tick were measured on the source PNG.
SOURCES = {
    "adapted": ((54, 42, 457, 447), 492, 50, 0.027),
    "simple": ((54, 42, 457, 447), 492, 59, 1.125),
    "variational": ((59, 40, 469, 449), 512, 67, 9.0),
    "over": ((54, 40, 464, 449), 500, 65, 14.4),
    "under": ((54, 40, 464, 449), 500, 59, 13.5),
}
TITLES = {
    "adapted": "Boundary-adapted",
    "simple": "Standard",
    "variational": "Variational",
    "over": "Over-enforced",
    "under": "Under-enforced",
}


def decode(name: str, crop: tuple[int, int, int, int], bar_x: int,
           tick_y: int, tick_value: float) -> tuple[np.ma.MaskedArray, dict]:
    image_path = ORIGINALS / f"{name}_err.png"
    rgb = np.asarray(Image.open(image_path).convert("RGB"))
    if rgb.shape[:2] != (490, {"variational": 574, "over": 584, "under": 584}.get(name, 586)):
        raise ValueError(f"Unexpected source image dimensions: {image_path}")

    left, top, right, bottom = crop
    pixels = rgb[top:bottom, left:right]
    bar = rgb[BAR_FIRST_ROW:BAR_BOTTOM_ROW, bar_x]
    colors, inverse, counts = np.unique(
        bar, axis=0, return_inverse=True, return_counts=True
    )
    rows = np.arange(BAR_FIRST_ROW, BAR_BOTTOM_ROW, dtype=float)
    mean_row = np.bincount(inverse, weights=rows) / counts
    values = tick_value * (BAR_BOTTOM_ROW - mean_row) / (BAR_BOTTOM_ROW - tick_y)

    distances, indices = cKDTree(colors.astype(float)).query(
        pixels.reshape(-1, 3).astype(float), workers=-1
    )
    height, width = pixels.shape[:2]
    distances = distances.reshape(height, width)
    approximate = values[indices].reshape(height, width)
    yy, xx = np.indices((height, width))
    radius = np.hypot((xx + 0.5) * 4 / width - 2, (yy + 0.5) * 4 / height - 2)
    inside = radius < 2
    exact_color_fraction = float(np.mean(distances[inside] == 0))
    if exact_color_fraction < 0.995:
        raise ValueError(f"Source colors no longer match their bar: {image_path}")

    bin_half_width = 0.5 * max(counts) * tick_value / (BAR_BOTTOM_ROW - tick_y)
    record = {
        "source": image_path.relative_to(ROOT).as_posix(),
        "source_sha256": hashlib.sha256(image_path.read_bytes()).hexdigest(),
        "image_crop_left_top_right_bottom": crop,
        "colorbar_x": bar_x,
        "highest_labeled_tick": {"row": tick_y, "value": tick_value},
        "estimated_original_bar_top": float(
            tick_value * (BAR_BOTTOM_ROW - BAR_FIRST_ROW) / (BAR_BOTTOM_ROW - tick_y)
        ),
        "unique_color_bands": int(len(colors)),
        "max_half_band_width": float(bin_half_width),
        "fraction_of_disk_pixels_matching_bar_exactly": exact_color_fraction,
    }
    return np.ma.masked_where(~inside, approximate), record


def draw(field: np.ma.MaskedArray, title: str, output: Path) -> None:
    cmap = matplotlib.colormaps["RdBu_r"].copy()
    cmap.set_bad("white")
    fig, ax = plt.subplots(figsize=(4.4, 3.8), constrained_layout=True)
    mapped = ax.imshow(
        field,
        origin="upper",
        extent=(-2, 2, -2, 2),
        cmap=cmap,
        vmin=0,
        vmax=SHARED_MAX,
        interpolation="nearest",
    )
    ax.set(xlabel=r"$x_1$", ylabel=r"$x_2$", title=title, aspect="equal")
    fig.colorbar(mapped, ax=ax, shrink=0.82, label=r"Approx. $|\tau_\theta-\tau|$")
    fig.savefig(output, dpi=220)
    plt.close(fig)


def main() -> None:
    RECORD_DIR.mkdir(exist_ok=True)
    records = {}
    for name, (crop, bar_x, tick_y, tick_value) in SOURCES.items():
        field, record = decode(name, crop, bar_x, tick_y, tick_value)
        draw(field, TITLES[name], ROOT / f"{name}_err.png")
        records[name] = record
    (RECORD_DIR / "scale_record.json").write_text(
        json.dumps({
            "shared_error_scale": [0, SHARED_MAX],
            "method": "Pixel colors matched to each saved figure's colorbar; colorbar tick position converts bands to approximate error values.",
            "limitation": "The original continuous fields are unavailable. Values inside each source contour band and the precision behind printed colorbar ticks cannot be recovered. Do not use these images to calculate error norms.",
            "source_figures_unchanged": True,
            "figures": records,
        }, indent=2) + "\n", encoding="utf-8"
    )
    print(f"Wrote five approximate paper-facing error maps on shared [0, {SHARED_MAX:g}] scale to {ROOT}")


if __name__ == "__main__":
    main()


==> numerical_experiments/OU_2D/replot_saved_run.py <==
"""Plot the saved OU reference and absolute errors without retraining.

Usage: python3 replot_saved_run.py path/to/ou_run_archive.zip
Requires NumPy and Matplotlib. The source ZIP is read without extraction.
"""

from __future__ import annotations

import argparse
import hashlib
import io
import json
import math
from pathlib import Path
from zipfile import ZipFile

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np


METHODS = (
    ("adapted", "adapted_err.png"),
    ("standard", "simple_err.png"),
    ("variational", "variational_err.png"),
    ("over", "over_err.png"),
    ("under", "under_err.png"),
)


def draw_panel(field, mask, gx, gy, radius, path, limit, reference=False):
    fig, ax = plt.subplots(figsize=(4.4, 3.8), constrained_layout=True)
    image = ax.imshow(
        np.ma.masked_where(~mask, field),
        origin="lower",
        extent=(float(gx.min()), float(gx.max()), float(gy.min()), float(gy.max())),
        cmap="viridis" if reference else "magma",
        vmin=0,
        vmax=limit,
        interpolation="nearest",
    )
    ax.contour(mask.astype(float), levels=[0.5], origin="lower",
               extent=(float(gx.min()), float(gx.max()), float(gy.min()), float(gy.max())),
               colors="white" if reference else "black", linewidths=0.5)
    ax.set(xlabel=r"$x_1$", ylabel=r"$x_2$", aspect="equal",
           xlim=(-radius, radius), ylim=(-radius, radius))
    ax.set_xticks(np.linspace(-radius, radius, 5))
    ax.set_yticks(np.linspace(-radius, radius, 5))
    label = "Reference mean exit time" if reference else r"$|\tau_\theta-\tau|$"
    colorbar = fig.colorbar(image, ax=ax, shrink=0.82, label=label)
    colorbar.set_ticks(np.arange(0, limit + 0.25, 0.5))
    fig.savefig(path, dpi=220)
    plt.close(fig)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("archive", type=Path)
    parser.add_argument("--output-dir", type=Path, default=Path(__file__).resolve().parent)
    args = parser.parse_args()
    output = args.output_dir
    output.mkdir(parents=True, exist_ok=True)
    with ZipFile(args.archive) as archive:
        metrics = json.loads(archive.read("numerical_metrics.json"))
        manifest = json.loads(archive.read("run_manifest.json"))
        raw_arrays = archive.read("numerical_results.npz")
    if manifest["status"] != "complete":
        raise ValueError("The source run is not marked complete")
    with np.load(io.BytesIO(raw_arrays), allow_pickle=False) as saved:
        mask = saved["disk_mask"].astype(bool)
        reference = saved["reference_grid"].copy()
        gx, gy = saved["gx"].copy(), saved["gy"].copy()
        if not (np.allclose(gx, gx[0:1, :]) and np.allclose(gy, gy[:, 0:1])):
            raise ValueError("Expected an xy-indexed Cartesian grid")
        errors, grid_relative_l2 = {}, {}
        for method, _ in METHODS:
            prediction = saved["prediction_" + method]
            difference = prediction - reference
            if not np.isfinite(prediction[mask]).all():
                raise ValueError(f"Nonfinite prediction for {method}")
            if not np.allclose(np.abs(saved["signed_error_" + method][mask]),
                               np.abs(difference[mask])):
                raise ValueError(f"Inconsistent saved error field for {method}")
            errors[method] = np.abs(difference)
            grid_relative_l2[method] = float(
                np.linalg.norm(difference[mask]) / np.linalg.norm(reference[mask])
            )
            if not np.isclose(grid_relative_l2[method],
                              metrics["metrics"][method]["L2 relative"], rtol=1e-10):
                raise ValueError(f"Saved L2 metric disagrees with the grid for {method}")
        censored = saved["monte_carlo_censored_fraction"].copy()
    maximum = max(float(field[mask].max()) for field in errors.values())
    error_limit = max(0.5, math.ceil(maximum * 2) / 2)
    reference_limit = max(0.5, math.ceil(float(reference[mask].max()) * 2) / 2)
    radius = metrics["settings"]["radius"]
    draw_panel(reference, mask, gx, gy, radius, output / "true_solution.png",
               reference_limit, reference=True)
    for method, filename in METHODS:
        draw_panel(errors[method], mask, gx, gy, radius, output / filename, error_limit)
    filenames = ["true_solution.png", *[filename for _, filename in METHODS]]
    record = {
        "source_run": manifest["run_id"],
        "source_archive": args.archive.name,
        "source_archive_sha256": hashlib.sha256(args.archive.read_bytes()).hexdigest(),
        "source_array_member": "numerical_results.npz",
        "source_arrays_sha256": hashlib.sha256(raw_arrays).hexdigest(),
        "run_completed_utc": manifest["updated_utc"],
        "method": "Absolute difference between saved grid predictions and saved analytic reference; no reconstruction from image colors.",
        "shared_error_scale": [0, error_limit],
        "reference_scale": [0, reference_limit],
        "maximum_absolute_errors": {m: float(errors[m][mask].max()) for m, _ in METHODS},
        "grid_relative_l2": grid_relative_l2,
        "settings": metrics["settings"],
        "single_run_metrics": metrics["metrics"],
        "monte_carlo_censored_fraction_mean": float(censored.mean()),
        "monte_carlo_censored_fraction_max": float(censored.max()),
        "plot_style": {
            "panel_inches": [4.4, 3.8], "dpi": 220,
            "error_colormap": "magma", "reference_colormap": "viridis",
            "grid_indexing": "xy", "origin": "lower",
            "error_colorbar_ticks": list(np.arange(0, error_limit + 0.25, 0.5)),
        },
        "software": {"numpy": np.__version__, "matplotlib": matplotlib.__version__},
        "image_sha256": {
            name: hashlib.sha256((output / name).read_bytes()).hexdigest()
            for name in filenames
        },
        "scope": "These six images illustrate this single completed run. The manuscript's historical four-run error table has not been recomputed.",
        "training_note": "The saved run used Adam only: run_lbfgs is false, even though lbfgs_iterations is configured.",
    }
    scale_dir = output / "shared_scale"
    scale_dir.mkdir(exist_ok=True)
    (scale_dir / "scale_record.json").write_text(json.dumps(record, indent=2) + "\n")
    print(f"Rendered six panels; common error scale [0, {error_limit:g}]")


if __name__ == "__main__":
    main()


==> numerical_experiments/committor/replot_saved_run.py <==
"""Replot a saved periodic-committor comparison without retraining.

The saved PyTorch checkpoints used by the supplied runs contain plain double
precision MLP weights.  This reader accepts only the small set of pickle
constructors needed for those weights; it does not execute arbitrary classes.
"""

from __future__ import annotations

import argparse
import io
import json
import pickle
from collections import OrderedDict
from pathlib import Path
from zipfile import ZipFile

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np


METHODS = (
    ("boundary_adapted", "Adapted", "adapted_err.png"),
    ("simple_pinn", "Standard", "simple_err.png"),
    ("variational_nitsche", "Variational", "variational_err.png"),
    ("over_enforced", "Over-enforced", "over_err.png"),
    ("under_enforced", "Under-enforced", "under_err.png"),
)


def read_weights(path: Path) -> dict[str, np.ndarray]:
    """Read tensors from the known PyTorch ZIP layout using a restricted pickle."""
    with ZipFile(path) as archive:
        prefix = next(name.removesuffix("data.pkl") for name in archive.namelist()
                      if name.endswith("data.pkl"))
        storage_class = object()

        def rebuild(storage, offset, shape, strides, requires_grad, hooks):
            del requires_grad, hooks
            shape = tuple(shape)
            strides = tuple(strides)
            contiguous = tuple(np.cumprod((1, *shape[:0:-1]))[::-1])
            if strides != contiguous:
                raise ValueError(f"Unexpected non-contiguous tensor in {path}: {shape}, {strides}")
            count = int(np.prod(shape))
            if offset < 0 or offset + count > storage.size:
                raise ValueError(f"Tensor extends beyond its storage in {path}")
            return storage[offset:offset + count].reshape(shape).copy()

        class CheckpointUnpickler(pickle.Unpickler):
            def find_class(self, module, name):
                allowed = {
                    ("collections", "OrderedDict"): OrderedDict,
                    ("torch", "DoubleStorage"): storage_class,
                    ("torch._utils", "_rebuild_tensor_v2"): rebuild,
                }
                try:
                    return allowed[(module, name)]
                except KeyError as exc:
                    raise ValueError(f"Unsupported checkpoint constructor: {module}.{name}") from exc

            def persistent_load(self, key):
                if not isinstance(key, tuple) or len(key) != 5 or key[0] != "storage":
                    raise ValueError(f"Unexpected checkpoint storage key: {key!r}")
                _, kind, number, device, count = key
                if kind is not storage_class or device != "cpu":
                    raise ValueError("Expected CPU double-precision checkpoint storage")
                raw = archive.read(prefix + "data/" + number)
                if len(raw) != 8 * count:
                    raise ValueError("Checkpoint storage has an unexpected size")
                return np.frombuffer(raw, dtype="<f8")

        checkpoint = CheckpointUnpickler(io.BytesIO(archive.read(prefix + "data.pkl"))).load()
        return dict(checkpoint["model_state"])


def network(points: np.ndarray, weights: dict[str, np.ndarray]) -> np.ndarray:
    phase = 2 * np.pi * points
    values = np.concatenate((np.sin(phase), np.cos(phase)), axis=-1)
    prefix = "network.network.layers." if "network.network.layers.0.weight" in weights else "network.layers."
    for layer in (0, 2, 4):
        weight = weights[f"{prefix}{layer}.weight"]
        bias = weights[f"{prefix}{layer}.bias"]
        values = values @ weight.T + bias
        if layer != 4:
            values = np.tanh(values)
    return values[:, 0]


def factors(points: np.ndarray, config: dict) -> tuple[np.ndarray, np.ndarray]:
    radius = config["problem"]["set_radius"]

    def one(center):
        delta = points - np.asarray(center)
        omega = 4 * np.square(np.sin(np.pi * delta)).sum(axis=-1) - radius**2
        grad = 4 * np.pi * np.sin(2 * np.pi * delta)
        return omega / np.sqrt(omega**2 + (grad**2).sum(axis=-1))

    source = one(config["problem"]["source_center"])
    target = one(config["problem"]["target_center"])
    lift = np.divide(source, source + target, out=np.zeros_like(source),
                     where=np.abs(source + target) > 1e-12)
    rho = source * target / np.sqrt(source**2 + target**2)
    return lift, rho


def evaluate(method: str, points: np.ndarray, weights: dict[str, np.ndarray], config: dict) -> np.ndarray:
    value = network(points, weights)
    if method in ("simple_pinn", "variational_nitsche"):
        return value
    lift, rho = factors(points, config)
    exponent = {"boundary_adapted": 1.0, "over_enforced": 1.5, "under_enforced": 0.5}[method]
    return lift + np.maximum(rho, 0)**exponent * value


def draw_panel(field: np.ndarray, mask: np.ndarray, path: Path, *, limit: float,
               label: str, reference: bool = False) -> None:
    fig, ax = plt.subplots(figsize=(4.4, 3.8), constrained_layout=True)
    cmap = "viridis" if reference else "magma"
    image = ax.imshow(np.ma.masked_where(~mask, field).T, origin="lower", extent=(0, 1, 0, 1),
                      cmap=cmap, vmin=0, vmax=limit, interpolation="nearest")
    ax.contour(mask.T.astype(float), levels=[0.5], origin="lower", extent=(0, 1, 0, 1),
               colors="white" if reference else "black", linewidths=0.5)
    ax.set(xlabel=r"$x_1$", ylabel=r"$x_2$", aspect="equal")
    fig.colorbar(image, ax=ax, shrink=0.82, label=label)
    fig.savefig(path, dpi=220)
    plt.close(fig)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("run_dir", type=Path)
    parser.add_argument("output_dir", type=Path)
    args = parser.parse_args()
    run_dir = args.run_dir
    output_dir = args.output_dir
    output_dir.mkdir(parents=True, exist_ok=True)
    config = json.loads((run_dir / "comparison_config.json").read_text())
    with np.load(run_dir / "reference_fd_256.npz") as saved:
        grid = saved["grid"]
        reference = saved["values"]
        domain = saved["domain"].astype(bool)
    points = grid.reshape(-1, 2)
    errors = {}
    for method, _, _ in METHODS:
        weights = read_weights(run_dir / method / "best.pt")
        prediction = evaluate(method, points, weights, config).reshape(reference.shape)
        errors[method] = np.abs(prediction - reference)
    limit = max(float(errors[m][domain].max()) for m, _, _ in METHODS)
    limit = float(np.ceil(limit * 10) / 10)
    draw_panel(reference, domain, output_dir / "true_solution.png", limit=1,
               label="Reference committor", reference=True)
    for method, _, filename in METHODS:
        draw_panel(errors[method], domain, output_dir / filename, limit=limit,
                   label=r"$|q_\theta-q_{\mathrm{FD}}|$")
    (output_dir / "plot_scale.json").write_text(json.dumps({
        "source_run": run_dir.name,
        "reference_scale": [0, 1],
        "absolute_error_scale": [0, limit],
        "methods": [m for m, _, _ in METHODS],
    }, indent=2) + "\n")
    print(f"Wrote reference and five absolute-error panels; shared error scale [0, {limit:g}]")


if __name__ == "__main__":
    main()

